Understanding the Sparse Vector Technique for Differential Privacy

The Sparse Vector Technique (SVT) is a fundamental technique for satisfying differential privacy and has the unique quality that one can output some query answers without apparently paying any privacy cost. SVT has been used in both the interactive setting, where one tries to answer a sequence of queries that are not known ahead of the time, and in the non-interactive setting, where all queries are known. Because of the potential savings on privacy budget, many variants for SVT have been proposed and employed in privacy-preserving data mining and publishing. However, most variants of SVT are actually not private. In this paper, we analyze these errors and identify the misunderstandings that likely contribute to them. We also propose a new version of SVT that provides better utility, and introduce an effective technique to improve the performance of SVT. These enhancements can be applied to improve utility in the interactive setting. Through both analytical and experimental comparisons, we show that, in the non-interactive setting (but not the interactive setting), the SVT technique is unnecessary, as it can be replaced by the Exponential Mechanism (EM) with better accuracy.

==> figures/best_beta/prepare_table_for_plotting.py <==
import pandas as pd
import matplotlib
import matplotlib.pyplot as plt
import numpy as np
import copy
dataset_name_list = ["synthe", "BMS-POS", "kosarak"]

selection_EM_quality_function_name_list = ["iterative"]

SVT_function_name = "original_item_vec"

evaluation_metric_list = ["FNR", "TOPK_SUM_RATIO"]

epsilon_list = [0.1, 0.5]

k_list = [50, 100, 200]

l_1 = np.arange(0.0, 0.1, 0.001).tolist()[1:]
l_2 = np.arange(0.1, 0.2, 0.001).tolist()
l_3 = np.arange(0.2, 0.3, 0.001).tolist()
l_rest = np.arange(0.3, 1.0, 0.1).tolist()
#budget_beta_list = np.arange(0.0, 1.0, 0.1).tolist()[1:]
budget_beta_list = l_1 + l_2 + l_3 + l_rest


#print "\t".join(["dataset_name", "quality_function_name", "epsilon", "k", "FNR", "std", "TOPK_SUM_RATIO", "std", "TOPK_SUM_DIFF", "std"])

def make_metrics_table():
    
    for dataset_name in dataset_name_list:
        
        for i in xrange(len(epsilon_list)):

            for j in xrange(len(k_list)):

                k_value = k_list[j]
                
                theory_best_beta_value = 1.0 / (1 + k_value ** (2.0/3))

                beta_value_sec_best = 1.0 / (1 + k_value)

                i_step = len(k_list) * len(budget_beta_list)
                j_step = len(budget_beta_list)
                start = i * i_step + j * j_step
#                end = start + j_step - 1
                end = start + len(budget_beta_list) - 7 - 1

                per_epsilon_ALL_table = {}
                per_epsilon_median_table = {}
                per_epsilon_avg_table = {}
                per_epsilon_std_table = {}

                for metric in evaluation_metric_list:
                    
                    print dataset_name, epsilon_list[i], k_list[j], metric, ", start = ", start, ", end = ", end
                    

                    
                    SVT_para_str = "_".join([dataset_name, SVT_function_name])
                    averaged_svt = open("../averaged/" + SVT_para_str + "_SVT_EVAL_averaged.txt")
                    U = pd.read_csv(averaged_svt, sep='\t')
                    averaged_svt.close()

                    per_epsilon_avg_table[SVT_function_name] = pd.Series(U.ix[start:end, metric + "_avg"].values.tolist(), index=U.ix[start:end, "beta"])
                    per_epsilon_std_table[SVT_function_name] = pd.Series(U.ix[start:end, metric + "_std"].values.tolist(), index=U.ix[start:end, "beta"])
                    per_epsilon_median_table[SVT_function_name] = pd.Series(U.ix[start:end, metric + "_med"].values.tolist(), index=U.ix[start:end, "beta"])

                    per_epsilon_ALL_table[SVT_function_name + "_avg"] = pd.Series(U.ix[start:end, metric + "_avg"].values.tolist(), index=U.ix[start:end, "beta"])
                    per_epsilon_ALL_table[SVT_function_name + "_std"] = pd.Series(U.ix[start:end, metric + "_std"].values.tolist(), index=U.ix[start:end, "beta"])
#                    print U.ix[start:end, metric + "_avg"]
                    
                    per_epsilon_ALL_table_for_plot = pd.DataFrame(per_epsilon_ALL_table)
                    per_epsilon_median_table_for_plot = pd.DataFrame(per_epsilon_median_table)
                    per_epsilon_avg_table_for_plot = pd.DataFrame(per_epsilon_avg_table)
                    per_epsilon_std_table_for_plot = pd.DataFrame(per_epsilon_std_table)
                    

                    best_beta_under_median = per_epsilon_median_table_for_plot[SVT_function_name].argmin()

                    y_max = per_epsilon_median_table_for_plot[SVT_function_name].max()
                    y_min = per_epsilon_median_table_for_plot[SVT_function_name].min()
    #                print dataset_name, ", epsilon = ", epsilon_list[i]
    #                print "per_epsilon_avg_table_for_plot = ", per_epsilon_avg_table_for_plot
                    
                    ALL_table_name = "_".join([dataset_name, str(epsilon_list[i]), str(k_list[j]), metric, "ALL"])
                    median_table_name = "_".join([dataset_name, str(epsilon_list[i]), str(k_list[j]), metric, "median"])
                    avg_table_name = "_".join([dataset_name, str(epsilon_list[i]), str(k_list[j]), metric, "avg"])
                    std_table_name = "_".join([dataset_name, str(epsilon_list[i]), str(k_list[j]), metric, "std"])
                    
#                    print per_epsilon_ALL_table_for_plot
                    per_epsilon_avg_table_for_plot.to_csv("./tables/" + avg_table_name + ".csv")
    #                    print per_epsilon_std_table_for_plot
                    per_epsilon_std_table_for_plot.to_csv("./tables/" + std_table_name + ".csv")
                    per_epsilon_median_table_for_plot.to_csv("./tables/" + median_table_name + ".csv")

                    ax = per_epsilon_median_table_for_plot.plot()
                    
                    
#                    ax.set_xlabel("beta, in log scale")
#                    ax.set_ylabel(metric + ", in log scale")
                    ax.set_xlabel("beta")
                    ax.set_ylabel(metric)
                    ax.set_xlim([0.001, 0.3])
                    ax.set_ylim([y_min, y_max])

                    print "y_min = ", y_min, ", y_max = ", y_max

                    ax.axvline(x=best_beta_under_median, ymin=0.0, ymax=1.0, label='exp', color='r')                    
                    ax.axvline(x=theory_best_beta_value, ymin=0.0, ymax=1.0, label='theory', color='g')
                    ax.axvline(x=beta_value_sec_best, ymin=0.0, ymax=1.0, label='1_k', color='c')

                    ax.legend()

                    ax.set_xscale('log')
                    ax.set_yscale('log')

                    ax.set_title(median_table_name + ", exp best = " + str(best_beta_under_median) + ", \n1_k23 = " + str(theory_best_beta_value) + ", 1_k = " + str(beta_value_sec_best))

                    plt.savefig(median_table_name + ".eps")
                    
                    per_epsilon_ALL_table_for_plot.to_csv("./tables/" + ALL_table_name + ".csv")

                    plt.close()
                    
    print "DONE!!!"
    
    return
    


if __name__ == '__main__':
    make_metrics_table()
#    merge_metrics_table()
#    merge_top_500_tables()

#    plot_correlation()

